Stable super-resolution limit and smallest singular value of restricted Fourier matrices

We consider the inverse problem of recovering the locations and amplitudes of a collection of point sources represented as a discrete measure, given $M+1$ of its noisy low-frequency Fourier coefficients. Super-resolution refers to a stable recovery when the distance $\Delta$ between the two closest point sources is less than $1/M$. We introduce a clumps model where the point sources are closely spaced within several clumps. Under this assumption, we derive a non-asymptotic lower bound for the minimum singular value of a Vandermonde matrix whose nodes are determined by the point sources. Our estimate is given as a weighted $\ell^2$ sum, where each term only depends on the configuration of each individual clump. The main novelty is that our lower bound obtains an exact dependence on the {\it Super-Resolution Factor} $SRF=(M\Delta)^{-1}$. As noise level increases, the {\it sensitivity of the noise-space correlation function in the MUSIC algorithm} degrades according to a power law in $SRF$ where the exponent depends on the cardinality of the largest clump. Numerical experiments validate our theoretical bounds for the minimum singular value and the sensitivity of MUSIC. We also provide lower and upper bounds for a min-max error of super-resolution for the grid model, which in turn is closely related to the minimum singular value of Vandermonde matrices.

==> CodeLowerBounds/C_help.m <==
function C = C_help(L)
% calculates the constant 
% sum_{j=1}^L prod_{k \not = j} 1/(k-j)^2 

C = 0;
vec = 1:L;
for jj = 1:L
    temp = vec-jj;
    temp(jj) = 1;
    C = C + 1/prod(temp)^2;
end

==> CodeLowerBounds/Theta.m <==
function s_val = Theta(M,N,S)

combo = combnk(1:(N-1),S-1);
K = size(combo,1);
combo = [zeros(K,1),combo];
s_val = zeros(K,1);

F = zeros(M+1,N);
for mm = 0:M
    F(mm+1,:) = exp(2*pi*1i*mm*(0:(N-1))/N);
end

for jj = 1:K
    Phi = F(:,1+combo(jj,:));
    s_val(jj) = min(svd(Phi));
end

==> CodeLowerBounds/complexity.m <==
function rho = complexity(Omega,M)

S = length(Omega);
rho = zeros(S,1);
for jj = 1:S
    temp = min(1/2,abs(Omega-Omega(jj)));
    temp(jj) = 1;
    temp = temp(temp<1/M);
    if isempty(temp)
        rho(jj) = 1;
    else 
        rho(jj) = 1/prod(pi*M*temp);
    end
end

==> CodeLowerBounds/lower_bounds_1.m <==
%% localized clumps model

% parameters
L_max = 5; % maximum number of sources per clump
A_max = 3; % maximum number of clumps
SRF_max = 6; % maximum super-resolution factor
M = 2^15; % fix number of measurements

val_exact = cell(A_max,L_max-1);
val_theor = cell(A_max,L_max-1);

% vary the total number of clumps
for A = 1:A_max
    
    % vary the number of sources per clump
    for lambda = 2:L_max
        
        % total number of sources
        S = A*lambda;
        
        % various SRF
        SRF_min = lambda;
        SRF = linspace(SRF_min,SRF_max,2*(SRF_max-SRF_min)+1);
        alpha = 1./SRF;
        
        exact = zeros(1,length(SRF));
        theor = zeros(1,length(SRF));
        
        % for different values of SRF
        for kk = 1:length(SRF)
            
            % calculate the inter-clump separation
            beta = 20*sqrt(S)*lambda^(5/2)/sqrt(alpha(kk));
            %beta = 10/sqrt(alpha(kk));
            
            % create support set Omega
            Omega = [];
            clump = (0:lambda-1)*alpha(kk)/M;
            for jj = 1:A
                Omega = [clump, Omega + (beta+alpha(kk)*(lambda-1))/M ];
            end
            
            if max(Omega) > 1
                max(Omega)
                display('error')
            end
            
            % exact minimum singular value
            exact(kk) = min_singular(Omega,M);
            if exact(kk) < 1e-9
                display('possible round off error')
            end
            
            % estimated minimum singular value
            B = 20*sqrt(2)/19 * (1-pi^2/(3*lambda^2))^(-(lambda-1)/2)*((M/lambda)/floor(M/lambda))^(lambda-1);
            C = B * (lambda/pi)^(lambda-1)* (C_help(lambda))^(1/2);
            theor(kk) = sqrt(M/A)*C^(-1)*alpha(kk)^(lambda-1);
            
        end
        
        val_exact{A,lambda-1} = [SRF;exact];
        val_theor{A,lambda-1} = [SRF;theor];
                
    end
end

%% plot results
colors = ['k','b','g','r'];
markers = {'+','x','o'};

for A = 1:A_max
    figure;
    hold on
    for lambda = 2:L_max
            exact = val_exact{A,lambda-1};
            theor = val_theor{A,lambda-1};
            plot(log10(exact(1,:)),log10(exact(2,:)),'Color',colors(lambda-1),'Marker','x','DisplayName',['\zeta(\lambda=',num2str(lambda),')'],'LineWidth',3,'MarkerSize',8)
            plot(log10(theor(1,:)),log10(theor(2,:)),'Color',colors(lambda-1),'Marker','*','DisplayName',['\xi(\lambda=',num2str(lambda),')'],'LineWidth',3,'MarkerSize',8)
    end
    hold off
    set(gca,'fontsize',13,'FontWeight','bold');
    xlabel('log_{10} SRF')
    ylabel('log_{10}')
    title(['\zeta and \xi as functions of SRF for A=',num2str(A),' clumps'])
    legend('show','Location','southwest')
    axis([-inf inf -2.5 2.5])
    
    figure;
    hold on
    for lambda = 2:L_max
            exact = val_exact{A,lambda-1};
            theor = val_theor{A,lambda-1};
            num = length(theor);
            exact = exact(:,end-num+1:end);
            plot(theor(1,:),exact(2,:)./theor(2,:),'Color',colors(lambda-1),'Marker','x','DisplayName',['\lambda=',num2str(lambda)],'LineWidth',3,'MarkerSize',8)
    end
    hold off
    set(gca,'fontsize',13,'FontWeight','bold');
    xlabel('SRF')
    ylabel('Ratio of \zeta and \xi')
    title('Accuracy of the lower bound for \zeta')
    legend('show','Location','southwest')
    axis([-inf inf 1 10])
end




==> CodeLowerBounds/lower_bounds_2.m <==
%% super-resolution limit/one clump model

% parameters

S_max = 5;
SRF_min = 2;
SRF_max = 20; % needs to be at least S_max * pi
val_exact = cell(S_max-1,1);
val_theor = cell(S_max-1,1);

% vary the number of spikes
for S = 2:S_max
    
    % pick M depending on sparsity
    M = ceil(2*S);
    
    % vary SRF = N/M for integers N
    SRF = linspace(2,SRF_max,2*(SRF_max-SRF_min)+1);
    N = ceil(SRF*M);
    SRF = N/M;
    
    exact = zeros(1,length(SRF));
    theor = zeros(1,length(SRF));
    
    % for different SRF
    for kk = 1:length(SRF)
        
        %exact(kk) = min(Theta(M,N(kk),S));
        
        
        % support set is S consecutive sources
        Omega = (0:S-1)/N(kk);
        
        % exact singular value
        exact(kk) = min_singular(Omega,M);
        if exact(kk) < 1e-9
            display('possible round off error')
        end
        
        % estimated smallest singular value
        if SRF(kk) >= pi*S
            
            C = sqrt((12-pi^2)/24)*C_help(S)^(-1/2)*(pi/M)^(S-1)*floor(M/S)^(S-1);
            theor(kk) = C*sqrt(M/S)*(1/SRF(kk))^(S-1);
            
            %rho = complexity(Omega,M);
            %D = sqrt((12-pi^2)/24)*sqrt(M/S)*(floor(M/S)/(M/S))^(S-1)*S^(-S+1);
            %theor(kk) = D/norm(rho);
        end
        
    end
    
    val_exact{S-1} = [SRF;exact];
    val_theor{S-1} = [SRF(SRF>=pi*S);theor(theor>0)];
    
end

%% plot results
colors = ['k','b','g','r','m'];
figure
hold on
for S = 2:S_max
    exact = val_exact{S-1};
    theor = val_theor{S-1};
    plot(log10(exact(1,:)),log10(exact(2,:)),'Marker','x','Color',colors(S-1),'DisplayName',['\theta_*(S=',num2str(S),')'],'LineWidth',3,'MarkerSize',8)
    plot(log10(theor(1,:)),log10(theor(2,:)),'Marker','*','Color',colors(S-1),'DisplayName',['\theta(S=',num2str(S),')'],'LineWidth',3,'MarkerSize',8)
end
hold off
set(gca,'fontsize',13,'FontWeight','bold');
axis([log10(SRF_min) inf -inf inf])
ylabel('log_{10}')
xlabel('log_{10} SRF')
title('Behavior of \theta and \theta_* as functions of SRF')
legend('show','Location','southwest')

figure;
hold on
for S = 2:S_max
    theor = val_theor{S-1};
    num = length(theor);
    exact = val_exact{S-1};
    exact = exact(:,end-num+1:end);
    plot(theor(1,:),exact(2,:)./theor(2,:),'Marker','x','Color',colors(S-1),'DisplayName',['S=',num2str(S)],'LineWidth',3,'MarkerSize',8)
end
hold off
set(gca,'fontsize',13,'FontWeight','bold');
ylabel('Ratio of \theta_* and \theta')
xlabel('SRF')
title('Accuracy of the lower bound for  \Theta(M,N,S)')
legend('show','Location','northwest')

==> CodeLowerBounds/lower_bounds_3.m <==
%% Make figures in the introduction

ep = fliplr(linspace(0.2,1,21));
L = length(ep);
D = zeros(3,L);
M = 50;

supp1 = [0,0.01,0.02,0.03,0.04];
supp2 = [0,0.01,0.02,0.4,0.5];
supp3 = [0,0.01,0.3,0.4,0.5];

for kk = 1:L
    scale = ep(kk);
    
    for mm = 1:M
        V1(mm,:) = exp(2*pi*1i*mm*scale*supp1);
        V2(mm,:) = exp(2*pi*1i*mm*scale*supp2);
        V3(mm,:) = exp(2*pi*1i*mm*scale*supp3);
    end
    D(1,kk) = min(svd(V1));
    D(2,kk) = min(svd(V2));
    D(3,kk) = min(svd(V3));
end

figure
hold on
plot(ep,D(1,:),'ko-','DisplayName','\epsilon\Omega_1','LineWidth',3)
plot(ep,D(2,:),'bo-','DisplayName','\epsilon\Omega_2','LineWidth',3)
plot(ep,D(3,:),'ro-','DisplayName','\epsilon\Omega_3','LineWidth',3)
hold off
set(gca,'fontsize',13,'FontWeight','bold');
legend('show','Location','northwest')
xlabel('\epsilon')
ylabel('minimum singular value')
title('Minimum singular value as a function of epsilon')

figure
hold on
plot(log10(ep),log10(D(1,:)),'ko-','DisplayName','\epsilon\Omega_1','LineWidth',3)
plot(log10(ep),log10(D(2,:)),'bo-','DisplayName','\epsilon\Omega_2','LineWidth',3)
plot(log10(ep),log10(D(3,:)),'ro-','DisplayName','\epsilon\Omega_3','LineWidth',3)
hold off
set(gca,'fontsize',13,'FontWeight','bold');
legend('show','Location','northwest')
xlabel('log_{10}\epsilon')
ylabel('log_{10} minimum singular value')
title('Minimum singular value as a function of epsilon')



==> CodeLowerBounds/min_singular.m <==
function val = min_singular(Omega,M)
% calculates the minimum singular value of the Vandermonde matrix with
% nodes Omega and M+1 rows

S = length(Omega);
Phi = zeros(M+1,S);
for mm = 1:M+1
    Phi(mm,:) = exp(2*pi*1i*(mm-1)*Omega);
end

val = min(svd(Phi));

==> CodeSubspace/B_dist.m <==
function dist = B_dist(a,b)
% compute bottleneck distance between a and b
% for example
% a = [.1 .5 .7]';
% b = [.13 .56 .78]';

% a and b must be of the same length
if length(a) ~= length(b)
    fprintf('two vectors must be of the same length')
    return;
else
    sparsity = length(a);
end

a = sort(a,'ascend');
b = sort(b,'ascend');

% make a and b column vectors
if size(a,1) == 1
    a = a';
end
if size(b,1) == 1
    b = b';
end

dist = zeros(sparsity,1);
for k = 0:sparsity-1
    ashift     = circshift(a,k);
    dist(k+1)  = max(min(abs(ashift-b),1-abs(ashift-b)));
end
dist = min(dist);
    


==> CodeSubspace/H_dist.m <==
function dist = H_dist(a,b)
% Computes Hausdorf distance between column vectors a and b

% a = [.1 .5 .7]';
% b = [.13 .56 .78]';

La = length(a);
Lb = length(b);

distab = 0;
for k = 1 : La
    distab = max(distab,min(min(abs(a(k)-b),1-abs(a(k)-b))));
end

distba = 0;
for k = 1 : Lb
    distba = max(distba,min(min(abs(b(k)-a),1-abs(b(k)-a))));
end

dist = max(distab,distba);

==> CodeSubspace/LM.m <==
function [tmax , tmaxind] = LM(ell,x,RL,sparsity,band)
% function to locate the local maximum of x
t       = 0 : ell : 1-ell;
if nargin == 4
    Lband   = round(0.1*RL/ell);
else
    Lband   = round(band/ell);
end

N = length(t);
tmax = [];
tmaxind = [];

for k = 1 : N
    Neighbor = k-Lband : k+Lband;
    if Neighbor(1)<0.5
        Ind = Neighbor<0.5;
        Neighbor = Neighbor.*(1-Ind)+(Neighbor+N).*Ind;
    elseif Neighbor(end)>(N+0.5)
        Ind = Neighbor>(N+0.5);
        Neighbor = Neighbor.*(1-Ind)+(Neighbor-N).*Ind;
    end
    if x(k) == max(x(Neighbor))
        tmax = [tmax t(k)];
        tmaxind = [tmaxind k];
    end
end

[temv , temind] = sort(x(tmaxind),'descend');
temind  = temind(1:sparsity);
tmax    = tmax(temind);
tmaxind = tmaxind(temind);




==> CodeSubspace/MUSICcode.m <==
%% Spectral estimation with MUSIC
close all
clear all


%% generate frequencies
M         = 100;
SRF       = 4;
N         = M*SRF;
csparsity = 2; % sparsity within each cluster
ncluster  = 3; % the number of clusters
sparsity  = csparsity*ncluster; % total sparisty
clustersep1 = 5;
clustersep2 = 6;

RL        = 1/M;
sep       = 1/N;
currentsupp = 0.1 + (1:csparsity)'*sep;
supp  = currentsupp;
for itercluster = 2:ncluster
    currentsupp = currentsupp + clustersep1*RL + (clustersep2-clustersep1)*rand*RL;
    supp = [supp ; currentsupp];
    %endsuppind  = round(supp * N);           % make frequencies on the fine grid
    %supp        = suppind/N;
end

%% generate amplitudes
x        = ones(sparsity,1);%.*exp(2*pi*1i*rand(sparsity,1));

%% measurement       
Phi      = exp(-2*pi*1i*(0:M-1)'*supp');
y        = Phi * x;

%% add noise
% noise    = 0.1;
% sigma    = noise/100*norm(y)/sqrt(2*M);
sigma    = 0.01;
noise    = sigma/100*norm(y)/sqrt(2*M);
e        = normrnd(0,sigma,M,1) + 1i*normrnd(0,sigma,M,1);
y_noisy  = y + e;
fprintf('noise to signal ratio = %6.2fp \n',100*norm(e)/norm(y))


%% Hankel matrix
L       = round(M/2);
H       = zeros(L,M-L+1);
H_noisy = zeros(L,M-L+1);
E       = zeros(L,M-L+1);
for k = 1 : L
    H(k,:)       = (y(k:k+M-L)).';
    H_noisy(k,:) = (y_noisy(k:k+M-L)).';
    E(k,:)       = (e(k:k+M-L)).';
end


ell         = 1/100*RL;
Grid        = 0 : ell : 1-ell;
GridLen     = length(Grid);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Noise free
%% svd
[U SinValue V]   = svd(H);
SinValue         = diag(SinValue);
%% noise subspace
NoiseSpace       = U(:,sparsity+1:end);
RFun             = zeros(GridLen,1);
ImagingFun       = zeros(GridLen,1);
for k = 1 : GridLen
    phi            = exp(-2*pi*1i*(0:L-1)'*Grid(k));
    RFun(k)        = (norm(NoiseSpace'*phi,2))/norm(phi,2);
    ImagingFun(k)  = 1/RFun(k);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% MUSIC
%% svd
[U_noisy SinValue_noisy V_noisy]   = svd(H_noisy);
SinValue_noisy                     = diag(SinValue_noisy);
%% noise subspace
NoiseSpace_noisy       = U_noisy(:,sparsity+1:end);
RFun_noisy             = zeros(GridLen,1);
ImagingFun_noisy       = zeros(GridLen,1);
for k = 1 : GridLen
    phi                  = exp(-2*pi*1i*(0:L-1)'*Grid(k));
    RFun_noisy(k)        = (norm(NoiseSpace_noisy'*phi,2))/norm(phi,2);
    ImagingFun_noisy(k)  = 1/RFun_noisy(k);
end

%% Local Maximum extraction in MUSIC
[supprec , supprecind] = LM(ell,ImagingFun_noisy,RL,sparsity,min(0.1*RL,sep/2));
dist                   = B_dist(supp,supprec)*M;                           % distance in the unit of RL

xrange = 1;
% %% plot original signals
% figure
% stem(supp*M,real(x),'r*','LineWidth',2)
% title('real part')
% xlabel('unit: RL')
% xlim([min(supp)*M-xrange max(supp)*M+xrange])
% ylim([-1 1])
% 
% 
% figure
% stem(supp*M,imag(x),'r+','LineWidth',2)
% title('imaginary part')
% xlabel('unit: RL')
% xlim([min(supp)*M-xrange max(supp)*M+xrange])
% ylim([-1 1])



%% plot singular value
figure
plot(1:length(SinValue),log10(SinValue),'r*-',1:length(SinValue_noisy),log10(SinValue_noisy),'bo-', 'LineWidth', 2);
legend('noiseless','noisy')
title('singular value in log_{10} scale')


%% plot noise space correlation
figure
%H3 = plot(Grid*M,RFun,'b*-',Grid*M,RFun_noisy,'ro-');
%title('R(\omega) and R^\eta(\omega)')
plot(Grid*M,RFun_noisy,'b.-','LineWidth',2); 
hold on;
stem(supp*M,zeros(sparsity,1),'ro','filled','Markersize',8);
title('Noise-space correlation function R^\eta(t)')
legend('noise-space correlation function','exact frequencies')
xlabel('unit: RL')
axis tight;
xlim([min(supp)*M-xrange max(supp)*M+xrange])

%% plot imaging function
figure
%set(HAND, 'LineWidth', 2);
plot(Grid*M,log10(ImagingFun_noisy),'b.-','LineWidth',2);
hold on;
stem(supp*M,zeros(sparsity,1),'ro','filled','Markersize',8);
title('Imaging function')
xlabel(['dist = ' num2str(dist) ' RL'])
title('Imaging function in log_{10} scale')
legend('imaging function','exact frequencies')
%xlabel('unit: RL')
xlim([min(supp)*M-xrange max(supp)*M+xrange])


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% ESPRIT

Psi             = U_noisy(1:end-1,1:sparsity)\U_noisy(2:end,1:sparsity);
supprec_esprit  = wrapTo2Pi(-angle(eig(Psi)))/(2*pi);
dist_esprit     = B_dist(supp,supprec_esprit)*M;                           % distance in the unit of RL
fprintf('supp rec of MUSIC  = %6.2f RL\n',dist)
fprintf('supp rec of ESPRIT = %6.2f RL\n',dist_esprit)



[~ , sintest , ~]   = svd(U_noisy(1:end-1,1:sparsity));
sintest  = diag(sintest);
Urownorm = sum((abs(U_noisy(:,1:sparsity))).^2,2)/sparsity;









==> CodeSubspace/MatrixPencilTest.m <==
%% Spectral estimation with MUSIC
close all
clear all


%% generate frequencies
M        = 101;
SRF      = 4;
N        = M*SRF;
sparsity = 2;
RL       = 1/M;
sep      = 1/N;
supp     = 0.2 + (1:sparsity)*sep;
suppind  = round(supp * N);           % make frequencies on the fine grid
supp     = suppind/N;

%% generate amplitudes
x        = ones(sparsity,1);%.*exp(2*pi*1i*rand(sparsity,1));

%% measurement       
Phi      = exp(-2*pi*1i*(0:M-1)'*supp);
y        = Phi * x;

%% add noise
% noise    = 0.1;
% sigma    = noise/100*norm(y)/sqrt(2*M);
sigma    = 0;
noise    = sigma/100*norm(y)/sqrt(2*M);
e        = normrnd(0,sigma,M,1) + 1i*normrnd(0,sigma,M,1);
y_noisy  = y + e;
fprintf('noise to signal ratio = %6.2fp \n',100*norm(e)/norm(y))


%% Hankel matrix
L        = floor(M/2);
H1       = zeros(L,M-L-1);
H1_noisy = zeros(L,M-L-1);
E1       = zeros(L,M-L-1);
H2       = zeros(L,M-L-1);
H2_noisy = zeros(L,M-L-1);
E2       = zeros(L,M-L-1);

for k = 1 : L
    H1(k,:)       = (y(k:k+M-L-2)).';
    H1_noisy(k,:) = (y_noisy(k:k+M-L-2)).';
    E1(k,:)       = (e(k:k+M-L-2)).';
    H2(k,:)       = (y(k+1:k+M-L-1)).';
    H2_noisy(k,:) = (y_noisy(k+1:k+M-L-1)).';
    E2(k,:)       = (e(k+1:k+M-L-1)).';
end

%% Solve a generalized eigenvalue problem
[U , D] = eig(H1_noisy,H2_noisy);
D       = diag(D);
supprec = angle(D)/(2*pi)+1/2;



==> CodeSubspace/PhaseTransitionMUSICDis.m <==
%% Test all methods
clear all; close all;
display('===========================================')

range     = 1;
sparsity  = 2;  % 2 complex-valued spikes


SRF        = 10.^(1:-0.02:0);  %10: -0.5 : 1;
LSRF       = length(SRF);
%Noise      = [0:0.02:0.1  0.15:0.05:4];
Sigma      = 10.^(-3.5 : 0.05 : -1.5);   %Noise/100;
Lsigma     = length(Sigma);

RDMUSIC  = zeros(Lsigma,LSRF);
L2Error  = zeros(Lsigma,LSRF);


Times = 1;

    
%% Problem data
M    = 100;
RL   = 1/M;   %Rayleigh length
        
for ncol = 1 : LSRF
    for nrow = 1 : Lsigma
        srf   = SRF(ncol);
        N     = round(M*srf);
        sep   = 1/N;
        sigma = Sigma(nrow);
        for iter = 1 : Times
            display('===========================================')
            fprintf('SRF = %6.2f sigma = %6.2f iter = %6.0f\n',srf,sigma,iter)
            % support
            supp     = 0.2 + (1:sparsity)'*sep;
            suppind  = round(supp * N);           % make frequencies on the fine grid
            supp     = suppind/N;            % random phased amplitudes
            % amplitudes
            amp  = ones(sparsity,1);
            x    = amp.*exp(2*pi*1i*rand(sparsity,1));
            xabs = abs(x);
            % signal on grid
            xgrid            = zeros(N+1,1);
            xgrid(suppind+1) = amp;
            % data
            F = exp(-1i*2*pi*(0:M-1)'*supp'); % Fourier matrix
            y = F*x;
            % add noise
            % sigma    = noise/100; %*norm(y)/sqrt(2*n);
            z        = normrnd(0,sigma,M,1) + 1i*normrnd(0,sigma,M,1);
            y        = y + z;
            %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
            %% MUSIC algorithm
            %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
            %% Hankel matrix
            L       = round(M/2);
            H_noisy = zeros(L,M-L+1);
            for k = 1 : L
                H_noisy(k,:) = (y(k:k+M-L)).';
            end
            %% testing grid
            RF          = 100;
            ell         = 1/N;
            Grid        = 0 : ell : 1-ell;
            GridLen     = length(Grid);
            %% svd
            [U_noisy SinValue_noisy V_noisy]   = svd(H_noisy);
            SinValue_noisy                     = diag(SinValue_noisy);
            %% noise subspace
            NoiseSpace_noisy        = U_noisy(:,sparsity+1:end);
            RFun_noisy              = zeros(GridLen,1);
            ImagingFun_noisy        = zeros(GridLen,1);
            for k = 1 : GridLen
                phi                  = exp(-2*pi*1i*(0:L-1)'*Grid(k));
                RFun_noisy(k)        = (norm(NoiseSpace_noisy'*phi,2))/norm(phi,2);
                ImagingFun_noisy(k)  = 1/RFun_noisy(k);
            end
            [supprec , supprecind] = LM(ell,ImagingFun_noisy,RL,sparsity,min(0.05*RL,sep/2));
            distMUSIC = B_dist(supp,supprec)/sep;
            RDMUSIC(nrow,ncol)     = RDMUSIC(nrow,ncol) + distMUSIC;
            supprecind             = round(supprec * N);
            xgridrec               = zeros(N+1,1);
            xgridrec(supprecind+1) = (exp(-1i*2*pi*(0:M-1)'*(supprecind/N)))\y;
            L2Error(nrow,ncol)     = L2Error(nrow,ncol)+norm(xgrid-xgridrec);
            fprintf('MUSIC:         dist = %6.2f\n',distMUSIC)
        end
    end
end


RDMUSIC = RDMUSIC / Times;
L2Error = L2Error / Times;


save(['PhaseTransitionR' num2str(sparsity) '.mat'],'SRF','Sigma','sparsity','Times','RDMUSIC','L2Error')


==> CodeSubspace/PhaseTransitionMUSICESPRIT.m <==
%% Test all methods
clear all; close all;
display('===========================================')

range       = 1;
csparsity   = 2;  % 2 complex-valued spikes within each cluster
ncluster    = 3;
sparsity    = csparsity*ncluster; % total sparsity
clustersep1 = 10;
clustersep2 = 15;


SRF        = 10.^(1:-0.02:0);  %10: -0.5 : 1;
LSRF       = length(SRF);
% Noise      = [0:0.02:0.1  0.15:0.05:4];
Sigma      = 10.^(-3.5 : 0.05 : -1.5);   %Noise/100;
Lsigma     = length(Sigma);

RDMUSIC  = zeros(Lsigma,LSRF);
SPMUSIC  = zeros(Lsigma,LSRF);
RDESPRIT = zeros(Lsigma,LSRF);
SPESPRIT = zeros(Lsigma,LSRF);


Times = 10;

    
%% Problem data
M    = 100;
RL   = 1/M;   %Rayleigh length
        
for ncol = 1 : LSRF
    for nrow = 1 : Lsigma
        srf   = SRF(ncol);
        N     = M*srf;
        sep   = 1/N;
        sigma = Sigma(nrow);
        for iter = 1 : Times
            display('===========================================')
            fprintf('SRF = %6.2f sigma = %6.2f iter = %6.0f\n',srf,sigma,iter)
            % support
            currentsupp = 0.1 + (1:csparsity)'*sep;
            supp  = currentsupp;
            for itercluster = 2:ncluster
                currentsupp = currentsupp + clustersep1*RL + (clustersep2-clustersep1)*rand*RL;
                supp = [supp ; currentsupp];
            end
            if supp(end)>1
                fprintf('! mistakes in support configuration\n')
                break;
            end
%             suppind  = round(supp * N);           % make frequencies on the fine grid
%             supp     = suppind/N;            % random phased amplitudes
            % amplitudes
            amp = ones(sparsity,1);
            x   = amp.*exp(2*pi*1i*rand(sparsity,1));
            xabs = abs(x);
            % data
            F = exp(-1i*2*pi*(0:M-1)'*supp'); % Fourier matrix
            y = F*x;
            % add noise
            % sigma    = noise/100; %*norm(y)/sqrt(2*n);
            z        = normrnd(0,sigma,M,1) + 1i*normrnd(0,sigma,M,1);
            z        = z*sigma*sqrt(2*M)/norm(z);
            y        = y + z;
            %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
            %% MUSIC algorithm
            %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
            %% Hankel matrix
            L       = round(M/2);
            H_noisy = zeros(L,M-L+1);
            for k = 1 : L
                H_noisy(k,:) = (y(k:k+M-L)).';
            end
            %% testing grid
            RF          = 100;
            ell         = (1/RF)*RL;
            Grid        = 0 : ell : 1-ell;
            GridLen     = length(Grid);
            %% svd
            [U_noisy SinValue_noisy V_noisy]   = svd(H_noisy);
            SinValue_noisy                     = diag(SinValue_noisy);
            %% noise subspace
            NoiseSpace_noisy        = U_noisy(:,sparsity+1:end);
            RFun_noisy              = zeros(GridLen,1);
            ImagingFun_noisy        = zeros(GridLen,1);
            for k = 1 : GridLen
                phi                  = exp(-2*pi*1i*(0:L-1)'*Grid(k));
                RFun_noisy(k)        = (norm(NoiseSpace_noisy'*phi,2))/norm(phi,2);
                ImagingFun_noisy(k)  = 1/RFun_noisy(k);
            end
            [supprec , supprecind] = LM(ell,ImagingFun_noisy,RL,sparsity,min(0.05*RL,sep/2));
            distMUSIC = B_dist(supp,supprec)/sep;
            RDMUSIC(nrow,ncol) = RDMUSIC(nrow,ncol) + distMUSIC;
            if distMUSIC <= 1/2
                SPMUSIC(nrow,ncol) = SPMUSIC(nrow,ncol) + 1;
            end
            fprintf('MUSIC:         dist = %6.2f\n',distMUSIC)
            %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
            %% ESPRIT
            %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
            Psi             = U_noisy(1:end-1,1:sparsity)\U_noisy(2:end,1:sparsity);
            supprec_esprit  = wrapTo2Pi(-angle(eig(Psi)))/(2*pi);
            distESPRIT     = B_dist(supp,supprec_esprit)/sep;                           % distance in the unit of RL
            RDESPRIT(nrow,ncol) = RDESPRIT(nrow,ncol) + distESPRIT;
            if distESPRIT <= 1/2
                SPESPRIT(nrow,ncol) = SPESPRIT(nrow,ncol) + 1;
            end
            fprintf('ESPRIT:        dist = %6.2f\n',distESPRIT)
        end
    end
end


RDMUSIC  = RDMUSIC / Times;
SPMUSIC  = SPMUSIC / Times;
RDESPRIT = RDESPRIT / Times;
SPESPRIT = SPESPRIT / Times;



save(['PhaseTransitionCluster' num2str(ncluster) 'R' num2str(csparsity) '.mat'],'SRF','Sigma','sparsity','Times','RDMUSIC','SPMUSIC','RDESPRIT','SPESPRIT')


==> CodeSubspace/PlotPhaseTransitionCurve.m <==
clear all
display('=========================')

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
load PhaseTransitionR2.mat
%% adjust data
RDMUSIC    = fliplr(RDMUSIC);
SRFInv     = fliplr(1./SRF);
LogRDMUSIC = log2((RDMUSIC));
LSRF       = length(SRF);
% phase transition curve
Curve      = LogRDMUSIC.*(LogRDMUSIC<-1);
for k = 1 : size(Curve,2)
    Ind = find(Curve(:,k));
    Ind = max(Ind);
    Curve(1:Ind-1,k) = 0;
    Curve(Ind,k)     = -100;
end
Ind = find(Curve(end,:));
Ind = max(Ind);
Curve(end,1:Ind) = 0;
%% curve fitting using least squares
[curvex2 , curvey2] = find(Curve);
curvesigma2    = (Sigma(curvex2))';
curveSRFInv2   = (SRFInv(curvey2))';
slope2         = polyfit(log10(curveSRFInv2),log10(curvesigma2),1);





%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
load PhaseTransitionR3.mat
%% adjust data
RDMUSIC    = fliplr(RDMUSIC);
SRFInv     = fliplr(1./SRF);
LogRDMUSIC = log2((RDMUSIC));
LSRF       = length(SRF);
% phase transition curve
Curve      = LogRDMUSIC.*(LogRDMUSIC<-1);
for k = 1 : size(Curve,2)
    Ind = find(Curve(:,k));
    Ind = max(Ind);
    Curve(1:Ind-1,k) = 0;
    Curve(Ind,k)     = -100;
end
Ind = find(Curve(end,:));
Ind = max(Ind);
Curve(end,1:Ind) = 0;
%% curve fitting using least squares
[curvex3 , curvey3] = find(Curve);
curvesigma3    = (Sigma(curvex3))';
curveSRFInv3   = (SRFInv(curvey3))';
slope3         = polyfit(log10(curveSRFInv3),log10(curvesigma3),1);


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
load PhaseTransitionR4.mat
%% adjust data
RDMUSIC    = fliplr(RDMUSIC);
SRFInv     = fliplr(1./SRF);
LogRDMUSIC = log2((RDMUSIC));
LSRF       = length(SRF);
% phase transition curve
Curve      = LogRDMUSIC.*(LogRDMUSIC<-1);
for k = 1 : size(Curve,2)
    Ind = find(Curve(:,k));
    Ind = max(Ind);
    Curve(1:Ind-1,k) = 0;
    Curve(Ind,k)     = -100;
end
Ind = find(Curve(end,:));
Ind = max(Ind);
Curve(end,1:Ind) = 0;
%% curve fitting using least squares
[curvex4 , curvey4] = find(Curve);
curvesigma4    = (Sigma(curvex4))';
curveSRFInv4   = (SRFInv(curvey4))';
slope4         = polyfit(log10(curveSRFInv4),log10(curvesigma4),1);



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
load PhaseTransitionR5.mat
%% adjust data
RDMUSIC    = fliplr(RDMUSIC);
SRFInv     = fliplr(1./SRF);
LogRDMUSIC = log2((RDMUSIC));
LSRF       = length(SRF);
% phase transition curve
Curve      = LogRDMUSIC.*(LogRDMUSIC<-1);
for k = 1 : size(Curve,2)
    Ind = find(Curve(:,k));
    Ind = max(Ind);
    Curve(1:Ind-1,k) = 0;
    Curve(Ind,k)     = -100;
end
Ind = find(Curve(end,:));
Ind = max(Ind);
Curve(end,1:Ind) = 0;
%% curve fitting using least squares
[curvex5 , curvey5] = find(Curve);
curvesigma5    = (Sigma(curvex5))';
curveSRFInv5   = (SRFInv(curvey5))';
slope5         = polyfit(log10(curveSRFInv5),log10(curvesigma5),1);





figure
plot(log10(curveSRFInv2),log10(curvesigma2),'kp-',log10(curveSRFInv3),log10(curvesigma3),'b+-',log10(curveSRFInv4),log10(curvesigma4),'go-',log10(curveSRFInv5),log10(curvesigma5),'rs-','LineWidth',4)
set(gca,'fontsize',13,'FontWeight','bold');
xlabel('-log_{10}SRF')
ylabel('noise level log_{10}\sigma')
title('Phase transition curve')
legend(['S=2 slope = ' num2str(slope2(1))],['S=3 slope = ' num2str(slope3(1))],['S=4 slope = ' num2str(slope4(1))],['S=5 slope = ' num2str(slope5(1))])







==> CodeSubspace/PlotPhaseTransitionCurve2.m <==
clear all
display('=========================')

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
load PhaseTransitionR2.mat
%% adjust data
RDMUSIC    = fliplr(RDMUSIC);
SRFInv     = fliplr(1./SRF);
LogRDMUSIC = log2((RDMUSIC));
LSRF       = length(SRF);
% phase transition curve
Curve      = LogRDMUSIC.*(LogRDMUSIC<-1);
for k = 1 : size(Curve,2)
    Ind = find(Curve(:,k));
    Ind = max(Ind);
    Curve(1:Ind-1,k) = 0;
    Curve(Ind,k)     = -100;
end
Ind = find(Curve(end,:));
Ind = max(Ind);
Curve(end,1:Ind) = 0;
%% curve fitting using least squares
[curvex2 , curvey2] = find(Curve);
curvesigma2    = (Sigma(curvex2))';
curveSRFInv2   = (SRFInv(curvey2))';
slope2         = polyfit(log10(curveSRFInv2),log10(curvesigma2),1);





%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
load PhaseTransitionR3.mat
%% adjust data
RDMUSIC    = fliplr(RDMUSIC);
SRFInv     = fliplr(1./SRF);
LogRDMUSIC = log2((RDMUSIC));
LSRF       = length(SRF);
% phase transition curve
Curve      = LogRDMUSIC.*(LogRDMUSIC<-1);
for k = 1 : size(Curve,2)
    Ind = find(Curve(:,k));
    Ind = max(Ind);
    Curve(1:Ind-1,k) = 0;
    Curve(Ind,k)     = -100;
end
Ind = find(Curve(end,:));
Ind = max(Ind);
Curve(end,1:Ind) = 0;
%% curve fitting using least squares
[curvex3 , curvey3] = find(Curve);
curvesigma3    = (Sigma(curvex3))';
curveSRFInv3   = (SRFInv(curvey3))';
slope3         = polyfit(log10(curveSRFInv3),log10(curvesigma3),1);


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
load PhaseTransitionR4.mat
%% adjust data
RDMUSIC    = fliplr(RDMUSIC);
SRFInv     = fliplr(1./SRF);
LogRDMUSIC = log2((RDMUSIC));
LSRF       = length(SRF);
% phase transition curve
Curve      = LogRDMUSIC.*(LogRDMUSIC<-1);
for k = 1 : size(Curve,2)
    Ind = find(Curve(:,k));
    Ind = max(Ind);
    Curve(1:Ind-1,k) = 0;
    Curve(Ind,k)     = -100;
end
Ind = find(Curve(end,:));
Ind = max(Ind);
Curve(end,1:Ind) = 0;
%% curve fitting using least squares
[curvex4 , curvey4] = find(Curve);
curvesigma4    = (Sigma(curvex4))';
curveSRFInv4   = (SRFInv(curvey4))';
slope4         = polyfit(log10(curveSRFInv4),log10(curvesigma4),1);



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
load PhaseTransitionR5.mat
%% adjust data
RDMUSIC    = fliplr(RDMUSIC);
SRFInv     = fliplr(1./SRF);
LogRDMUSIC = log2((RDMUSIC));
LSRF       = length(SRF);
% phase transition curve
Curve      = LogRDMUSIC.*(LogRDMUSIC<-1);
for k = 1 : size(Curve,2)
    Ind = find(Curve(:,k));
    Ind = max(Ind);
    Curve(1:Ind-1,k) = 0;
    Curve(Ind,k)     = -100;
end
Ind = find(Curve(end,:));
Ind = max(Ind);
Curve(end,1:Ind) = 0;
%% curve fitting using least squares
[curvex5 , curvey5] = find(Curve);
curvesigma5    = (Sigma(curvex5))';
curveSRFInv5   = (SRFInv(curvey5))';
slope5         = polyfit(log10(curveSRFInv5),log10(curvesigma5),1);





figure
plot(log10(curveSRFInv2),log10(curvesigma2),'kp-',log10(curveSRFInv3),log10(curvesigma3),'b+-',log10(curveSRFInv4),log10(curvesigma4),'go-',log10(curveSRFInv5),log10(curvesigma5),'rs-','LineWidth',4)
set(gca,'fontsize',13,'FontWeight','bold');
xlabel('-log_{10}SRF')
ylabel('noise level log_{10}\sigma')
title('Phase transition curve')
legend(['S=2 slope = ' num2str(slope2(1))],['S=3 slope = ' num2str(slope3(1))],['S=4 slope = ' num2str(slope4(1))],['S=5 slope = ' num2str(slope5(1))])







==> CodeSubspace/PlotPhaseTransitionImage.m <==
clear all
display('=========================')

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
load PhaseTransitionR2.mat


%% adjust data
L2Error    = fliplr(L2Error);
SRFInv     = fliplr(1./SRF);
LogL2Error = log2((L2Error));
LSRF       = length(SRF);
% phase transition curve
Curve      = LogL2Error.*(LogL2Error<-1);
for k = 1 : size(Curve,2)
    Ind = find(Curve(:,k));
    Ind = max(Ind);
    Curve(1:Ind-1,k) = 0;
    Curve(Ind,k)     = -100;
end
Ind = find(Curve(end,:));
Ind = max(Ind);
Curve(end,1:Ind) = 0;
%% curve fitting using least squares
[curvex1 , curvey1] = find(Curve);
curvesigma1    = (Sigma(curvex1))';
curveSRFInv1   = (SRFInv(curvey1))';


figure
imagesc(log10(SRFInv),log10(Sigma),LogL2Error+Curve)
caxis([-8 8])
set(gca,'YDir','normal','fontsize',13,'FontWeight','bold');
axis square
xlabel('-log_{10}SRF')
ylabel('noise level log_{10}\sigma')
title('log_2(bottleneck error / separation)')
colorbar


% figure
% plot(curveSRFInv1,curvesigma1,'kp-','LineWidth',4)
% set(gca,'fontsize',13,'FontWeight','bold');
% xlabel('1/SRF')
% ylabel('noise level \sigma')
% title('Phase transition curve')
% legend(['R = ' num2str(sparsity)])
% 
% 
% figure
% plot(log10(curveSRFInv1),log10(curvesigma1),'kp-','LineWidth',4)
% set(gca,'fontsize',13,'FontWeight','bold');
% slope = polyfit(log10(curveSRFInv1),log10(curvesigma1),1);
% xlabel('-log_{10}SRF')
% ylabel('noise level log_{10}\sigma')
% title('Phase transition curve in log_{10} scale')
% legend(['R = ' num2str(sparsity) ' slope = ' num2str(slope(1))])






